Boundedness and Decay for the Teukolsky System in Kerr-Newman Spacetime II: The Case $|a| \ll M$, $|Q| <M$ in Axial Symmetry

We establish boundedness and polynomial decay results for the Teukolsky system in the exterior spacetime of very slowly rotating and strongly charged sub-extremal Kerr-Newman black holes, with a focus on axially symmetric solutions. The key step in achieving these results is deriving a physical-space Morawetz estimate for the associated generalized Regge-Wheeler system, without relying on spherical harmonic decomposition.

==> positivity_of_r3A1_and_r3A2_Giorgi_Wan.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     33829,       1035]
NotebookOptionsPosition[     30796,        981]
NotebookOutlinePosition[     31192,        997]
CellTagsIndexPosition[     31149,        994]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[StyleBox["Boundedness and Decay for the Teukolsky System in \
Kerr-Newman Spacetime II: The Case |a|\[LessLess]M, |Q|<M in Axial Symmetry",
 FontSize->29]], "Title",
 CellChangeTimes->{{3.927320429454637*^9, 3.9273205075261374`*^9}, {
  3.9273217496619043`*^9, 
  3.927321754818952*^9}},ExpressionUUID->"f09369b0-c53a-47bf-9342-\
34618807d0a7"],

Cell["\<\
This Mathematica notebook is a companion for the article \
\[OpenCurlyDoubleQuote]Boundedness and Decay for the Teukolsky System in \
Kerr-Newman Spacetime II: The Case \[Divides]a\[Divides]\[LessLess]M, \
\[Divides]Q\[Divides]<M in Axial Symmetry\[CloseCurlyDoubleQuote] \
(Giorgi-Wan). Its purpose is to provide verifications of positivity of \
certain expressions in the article.\
\>", "Text",
 CellChangeTimes->{{3.927320525172982*^9, 
  3.92732057421329*^9}},ExpressionUUID->"313a1625-2af9-4098-9e9c-\
38e19df37a6d"],

Cell[CellGroupData[{

Cell["0. Preliminary definitions", "Chapter",
 CellChangeTimes->{{3.9273205984073963`*^9, 
  3.927320604365858*^9}},ExpressionUUID->"df96b226-b07d-4e08-afd4-\
02b07c5a4fe0"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"a", ".", " ", "Assumptions"}], " ", "0"}], "<=", "\[Lambda]", 
    "<", "1"}], " ", "&&", " ", 
   RowBox[{"x", "\[GreaterEqual]", 
    RowBox[{"1", "+", 
     SqrtBox[
      RowBox[{"1", "-", 
       SuperscriptBox["\[Lambda]", "2"]}]]}]}]}], " ", ";"}]], "Text",
 CellChangeTimes->{{3.9273206834740953`*^9, 3.9273207509801064`*^9}, {
   3.927320833957362*^9, 3.9273208405797253`*^9}, 3.9273231880877953`*^9, 
   3.9291989727093363`*^9, {3.929199065592263*^9, 3.929199088594112*^9}, {
   3.9292002911247263`*^9, 
   3.929200329737288*^9}},ExpressionUUID->"b06e3141-7876-4a15-b492-\
4f4622533130"],

Cell["\<\
b. The trapped radius xp, which is the largest root of x^2-3x+2\[Lambda]^2=0 \
and its conjugated root xq are defined:\
\>", "Text",
 CellChangeTimes->{{3.927320849693152*^9, 3.927320875337923*^9}, {
  3.929200294891603*^9, 
  3.929200313595118*^9}},ExpressionUUID->"6d20fe8e-2a4a-4756-a64f-\
ad27d38ac5d8"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"xp", ":=", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"3", "+", 
      SqrtBox[
       RowBox[{"9", "-", 
        RowBox[{"8", " ", 
         SuperscriptBox["\[Lambda]", "2"]}]}]]}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"xq", ":=", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"3", "-", 
      SqrtBox[
       RowBox[{"9", "-", 
        RowBox[{"8", " ", 
         SuperscriptBox["\[Lambda]", "2"]}]}]]}], ")"}]}]}], ";"}]}], "Input",\

 CellChangeTimes->{{3.9269753150759563`*^9, 3.926975343996839*^9}, {
   3.926975879273553*^9, 3.926976000241715*^9}, {3.9273202988058968`*^9, 
   3.927320300832168*^9}, {3.927320388423934*^9, 3.927320393277029*^9}, {
   3.927320617446855*^9, 3.927320648163075*^9}, 3.9273207700630703`*^9, {
   3.9273208155356493`*^9, 3.9273208366170273`*^9}, {3.9273208770105762`*^9, 
   3.927320930263151*^9}, {3.9273210128074493`*^9, 3.927321042275837*^9}, {
   3.929198935751629*^9, 3.9291989829275723`*^9}, {3.929199014625595*^9, 
   3.9291990455386972`*^9}, {3.929199081480072*^9, 3.929199118622547*^9}, {
   3.929199149558772*^9, 3.929199228695259*^9}, {3.929199733339891*^9, 
   3.9291997356223383`*^9}, {3.9291998795540047`*^9, 3.929199880010372*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"64f79d44-7b1c-413f-acfc-7bbb14b0f23a"],

Cell[TextData[{
 "c. ",
 Cell[BoxData[
  RowBox[{
   StyleBox[
    RowBox[{
     RowBox[{"Assumptions", " ", "0"}], "<=", "\[Lambda]", "<", "1"}],
    FontSize->13], 
   StyleBox[" ",
    FontSize->13], 
   StyleBox["&&",
    FontSize->13], 
   StyleBox[" ",
    FontSize->13], 
   RowBox[{
    StyleBox["x",
     FontSize->13], 
    StyleBox["\[GreaterEqual]",
     FontSize->13], 
    StyleBox[
     RowBox[{"1", "+", 
      RowBox[{
       SqrtBox[
        RowBox[{"1", "-", 
         SuperscriptBox["\[Lambda]", "2"]}]], " ", "are", " ", "equivalent", 
       " ", "to", " ", "2"}]}],
     FontSize->13], "<", "xp", "<=", "3"}], " ", "&&", " ", 
   RowBox[{"x", "\[GreaterEqual]", 
    RowBox[{"1", "+", 
     SqrtBox[
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"xp", "-", "1"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"xp", "-", "2"}], ")"}]}], "2"], " "}]]}]}]}]],
  ExpressionUUID->"a50ca649-30a8-4608-8b61-b3e9c6e471a2"]
}], "Text",
 CellChangeTimes->{
  3.929199883352751*^9, {3.9292002968735857`*^9, 
   3.9292002971390123`*^9}},ExpressionUUID->"90de1ead-a826-46cf-8532-\
eab0c5f4aca9"],

Cell["\<\
d. The pieces that will construct r^3 A_ 1 and r^3 A_ 2 are defined:\
\>", "Text",
 CellChangeTimes->{{3.927320931419039*^9, 3.927320963329669*^9}, {
  3.927320996264147*^9, 3.927321002693585*^9}, {3.92920029897542*^9, 
  3.929200299239305*^9}},ExpressionUUID->"2396811f-73ac-477a-a69c-\
6f0d73a455aa"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"f1", "[", 
     RowBox[{"x_", ",", "\[Lambda]_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       FractionBox["xq", "x"]}], ")"}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        FractionBox["xp", "x"]}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       FractionBox["xp", "x"], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["xp", "2"], " ", 
         SuperscriptBox["\[Lambda]", "2"]}], 
        SuperscriptBox["x", "2"]]}], ")"}]}]}], ";"}], " "}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"f2", "[", 
    RowBox[{"x_", ",", "\[Lambda]_"}], "]"}], ":=", 
   RowBox[{
    FractionBox[
     SuperscriptBox["\[Lambda]", "2"], 
     SuperscriptBox["x", "2"]], 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      FractionBox["xp", "x"], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["xp", "2"], " ", 
        SuperscriptBox["\[Lambda]", "2"]}], 
       SuperscriptBox["x", "2"]]}], ")"}], 
    FractionBox[
     RowBox[{"x", " "}], 
     RowBox[{"x", "-", " ", "xq", " "}]], " ", " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox["9", "4"], "+", 
      FractionBox["16", 
       SuperscriptBox["x", "2"]], "-", 
      FractionBox["12", "x"], "-", 
      FractionBox[
       RowBox[{"20", " ", 
        SuperscriptBox["\[Lambda]", "2"]}], 
       SuperscriptBox["x", "3"]], "+", 
      FractionBox[
       RowBox[{"15", " ", 
        SuperscriptBox["\[Lambda]", "2"]}], 
       RowBox[{"2", " ", 
        SuperscriptBox["x", "2"]}]], "+", 
      FractionBox[
       RowBox[{"25", " ", 
        SuperscriptBox["\[Lambda]", "4"]}], 
       RowBox[{"4", " ", 
        SuperscriptBox["x", "4"]}]]}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"f3", "[", 
    RowBox[{"x_", ",", "\[Lambda]_"}], "]"}], ":=", 
   RowBox[{
    FractionBox["3", "x"], "-", 
    FractionBox["8", 
     SuperscriptBox["x", "2"]], "-", 
    FractionBox[
     RowBox[{"4", " ", 
      SuperscriptBox["\[Lambda]", "2"]}], 
     SuperscriptBox["x", "2"]], "+", 
    FractionBox[
     RowBox[{"15", " ", 
      SuperscriptBox["\[Lambda]", "2"]}], 
     SuperscriptBox["x", "3"]], "-", 
    FractionBox[
     RowBox[{"6", " ", 
      SuperscriptBox["\[Lambda]", "4"]}], 
     SuperscriptBox["x", "4"]], "+", 
    RowBox[{
     SuperscriptBox["\[Lambda]", "2"], 
     FractionBox[
      SuperscriptBox["xp", "3"], 
      SuperscriptBox["x", "3"]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "+", 
       FractionBox["18", "x"], "-", 
       FractionBox["25", 
        SuperscriptBox["x", "2"]], "-", 
       FractionBox[
        RowBox[{"25", " ", 
         SuperscriptBox["\[Lambda]", "2"]}], 
        RowBox[{"2", " ", 
         SuperscriptBox["x", "2"]}]], "+", 
       FractionBox[
        RowBox[{"33", " ", 
         SuperscriptBox["\[Lambda]", "2"]}], 
        SuperscriptBox["x", "3"]], "-", 
       FractionBox[
        RowBox[{"21", " ", 
         SuperscriptBox["\[Lambda]", "4"]}], 
        RowBox[{"2", " ", 
         SuperscriptBox["x", "4"]}]]}], ")"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"f4", "[", 
    RowBox[{"x_", ",", "\[Lambda]_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", 
      FractionBox["xp", "x"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      FractionBox["xp", "x"], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["xp", "2"], " ", 
        SuperscriptBox["\[Lambda]", "2"]}], 
       SuperscriptBox["x", "2"]]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      FractionBox["6", "x"], "+", 
      FractionBox["8", 
       SuperscriptBox["x", "2"]], "+", 
      FractionBox[
       RowBox[{"14", " ", 
        SuperscriptBox["\[Lambda]", "2"]}], 
       SuperscriptBox["x", "2"]], "-", 
      FractionBox[
       RowBox[{"35", " ", 
        SuperscriptBox["\[Lambda]", "2"]}], 
       SuperscriptBox["x", "3"]], "+", 
      FractionBox[
       RowBox[{"18", " ", 
        SuperscriptBox["\[Lambda]", "4"]}], 
       SuperscriptBox["x", "4"]]}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"f5", "[", 
    RowBox[{"x_", ",", "\[Lambda]_"}], "]"}], ":=", 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      FractionBox["xp", "x"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      FractionBox["xp", "x"], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["xp", "2"], " ", 
        SuperscriptBox["\[Lambda]", "2"]}], 
       SuperscriptBox["x", "2"]]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"2", "-", 
      FractionBox["12", "x"], "+", 
      FractionBox["16", 
       SuperscriptBox["x", "2"]], "+", 
      FractionBox[
       RowBox[{"10", " ", 
        SuperscriptBox["\[Lambda]", "2"]}], 
       SuperscriptBox["x", "2"]], "-", 
      FractionBox[
       RowBox[{"25", " ", 
        SuperscriptBox["\[Lambda]", "2"]}], 
       SuperscriptBox["x", "3"]], "+", 
      FractionBox[
       RowBox[{"9", " ", 
        SuperscriptBox["\[Lambda]", "4"]}], 
       SuperscriptBox["x", "4"]]}], ")"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{
  3.926975314299385*^9, {3.927320911876384*^9, 3.9273209225045424`*^9}, {
   3.9273210567781553`*^9, 3.927321108487438*^9}, {3.929199123453475*^9, 
   3.9291991471272583`*^9}, {3.9291992995862017`*^9, 3.929199359973405*^9}, {
   3.929199392395842*^9, 3.929199409926888*^9}, {3.9291998089715977`*^9, 
   3.929199859666543*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"2bdfb360-639a-4415-8b96-ca06f799490a"],

Cell["\<\
e. r^3 A_ 1 and r^3 A_ 2 that we want to show positivity are defined using \
f1---f5:\
\>", "Text",
 CellChangeTimes->{{3.92732101835413*^9, 3.927321045932171*^9}, {
  3.929199432781584*^9, 3.929199433547523*^9}, {3.9292003024614773`*^9, 
  3.9292003027589607`*^9}},ExpressionUUID->"cfde3076-2a32-4b85-a7fa-\
b48041bab698"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"r3A1", "[", 
    RowBox[{"x_", ",", "\[Lambda]_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"f1", "[", 
     RowBox[{"x", ",", "\[Lambda]"}], "]"}], "-", 
    RowBox[{
     FractionBox["64", 
      RowBox[{"25", " "}]], 
     RowBox[{"f2", "[", 
      RowBox[{"x", ",", "\[Lambda]"}], "]"}]}], "+", 
    RowBox[{"f3", "[", 
     RowBox[{"x", ",", "\[Lambda]"}], "]"}], "+", 
    RowBox[{"f4", "[", 
     RowBox[{"x", ",", "\[Lambda]"}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"r3A2", "[", 
    RowBox[{"x_", ",", "\[Lambda]_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"f1", "[", 
     RowBox[{"x", ",", "\[Lambda]"}], "]"}], "-", 
    RowBox[{
     FractionBox["36", "25"], 
     RowBox[{"f2", "[", 
      RowBox[{"x", ",", "\[Lambda]"}], "]"}]}], "+", 
    RowBox[{"f3", "[", 
     RowBox[{"x", ",", "\[Lambda]"}], "]"}], "+", 
    RowBox[{"f5", "[", 
     RowBox[{"x", ",", "\[Lambda]"}], "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.927321050899002*^9, 3.927321054818089*^9}, {
  3.927321111429454*^9, 3.927321132100247*^9}, {3.929199423673058*^9, 
  3.9291994419234858`*^9}, {3.929199908813236*^9, 3.929199911198605*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"c8cee64c-5917-413b-9940-1983693af606"]
}, Open  ]],

Cell[CellGroupData[{

Cell["1. Checking expressions", "Chapter",
 CellChangeTimes->{{3.929199457356711*^9, 3.9291994651431932`*^9}, {
  3.929199496209332*^9, 
  3.929199499926661*^9}},ExpressionUUID->"e59c51be-cee1-452c-b13d-\
f80103a51eb3"],

Cell["\<\
a. Through computation, one can express (1-xq/x) r^3 A_1 and (1-xq/x) r^3 A_2 \
as follows:\
\>", "Text",
 CellChangeTimes->{{3.929199510881918*^9, 3.929199566895084*^9}, {
  3.929200278809597*^9, 
  3.929200286808507*^9}},ExpressionUUID->"a2a9fade-b6dc-4fe9-b869-\
3d45f556c2dd"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"AA1", "[", 
    RowBox[{"x_", ",", "a_"}], "]"}], "=", 
   RowBox[{"2", "+", 
    FractionBox["18", 
     SuperscriptBox["x", "2"]], "-", 
    FractionBox["12", "x"], "+", 
    FractionBox[
     RowBox[{"714", " ", "a"}], 
     RowBox[{"25", " ", 
      SuperscriptBox["x", "4"]}]], "-", 
    FractionBox[
     RowBox[{"948", " ", "a"}], 
     RowBox[{"25", " ", 
      SuperscriptBox["x", "3"]}]], "+", 
    FractionBox[
     RowBox[{"84", " ", "a"}], 
     RowBox[{"25", " ", 
      SuperscriptBox["x", "2"]}]], "+", 
    FractionBox[
     RowBox[{"2", " ", "a"}], "x"], "-", 
    FractionBox[
     RowBox[{"81", " ", 
      SuperscriptBox["a", "2"]}], 
     RowBox[{"25", " ", 
      SuperscriptBox["x", "5"]}]], "-", 
    FractionBox[
     RowBox[{"1116", " ", 
      SuperscriptBox["a", "2"]}], 
     RowBox[{"25", " ", 
      SuperscriptBox["x", "4"]}]], "+", 
    FractionBox[
     RowBox[{"37", " ", 
      SuperscriptBox["a", "2"]}], 
     SuperscriptBox["x", "3"]], "-", 
    FractionBox[
     RowBox[{"128", " ", 
      SuperscriptBox["a", "2"]}], 
     RowBox[{"25", " ", 
      SuperscriptBox["x", "2"]}]], "-", 
    FractionBox[
     RowBox[{"963", " ", 
      SuperscriptBox["a", "3"]}], 
     RowBox[{"10", " ", 
      SuperscriptBox["x", "6"]}]], "+", 
    FractionBox[
     RowBox[{"3099", " ", 
      SuperscriptBox["a", "3"]}], 
     RowBox[{"50", " ", 
      SuperscriptBox["x", "5"]}]], "+", 
    FractionBox[
     RowBox[{"2147", " ", 
      SuperscriptBox["a", "3"]}], 
     RowBox[{"50", " ", 
      SuperscriptBox["x", "4"]}]], "-", 
    FractionBox[
     RowBox[{"1381", " ", 
      SuperscriptBox["a", "3"]}], 
     RowBox[{"50", " ", 
      SuperscriptBox["x", "3"]}]], "+", 
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox["a", "3"]}], 
     SuperscriptBox["x", "2"]], "+", 
    FractionBox[
     RowBox[{"135", " ", 
      SuperscriptBox["a", "4"]}], 
     RowBox[{"2", " ", 
      SuperscriptBox["x", "7"]}]], "+", 
    FractionBox[
     RowBox[{"33429", " ", 
      SuperscriptBox["a", "4"]}], 
     RowBox[{"100", " ", 
      SuperscriptBox["x", "6"]}]], "-", 
    FractionBox[
     RowBox[{"31553", " ", 
      SuperscriptBox["a", "4"]}], 
     RowBox[{"100", " ", 
      SuperscriptBox["x", "5"]}]], "+", 
    FractionBox[
     RowBox[{"1531", " ", 
      SuperscriptBox["a", "4"]}], 
     RowBox[{"25", " ", 
      SuperscriptBox["x", "4"]}]], "+", 
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox["a", "4"]}], 
     SuperscriptBox["x", "3"]], "-", 
    FractionBox[
     SuperscriptBox["a", "4"], 
     SuperscriptBox["x", "2"]], "-", 
    FractionBox[
     RowBox[{"10719", " ", 
      SuperscriptBox["a", "5"]}], 
     RowBox[{"20", " ", 
      SuperscriptBox["x", "7"]}]], "+", 
    FractionBox[
     RowBox[{"14363", " ", 
      SuperscriptBox["a", "5"]}], 
     RowBox[{"200", " ", 
      SuperscriptBox["x", "6"]}]], "+", 
    FractionBox[
     RowBox[{"29999", " ", 
      SuperscriptBox["a", "5"]}], 
     RowBox[{"200", " ", 
      SuperscriptBox["x", "5"]}]], "-", 
    FractionBox[
     RowBox[{"984", " ", 
      SuperscriptBox["a", "5"]}], 
     RowBox[{"25", " ", 
      SuperscriptBox["x", "4"]}]], "+", 
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox["a", "5"]}], 
     RowBox[{"2", " ", 
      SuperscriptBox["x", "3"]}]], "+", 
    FractionBox[
     RowBox[{"3321", " ", 
      SuperscriptBox["a", "6"]}], 
     RowBox[{"16", " ", 
      SuperscriptBox["x", "8"]}]], "+", 
    FractionBox[
     RowBox[{"36441", " ", 
      SuperscriptBox["a", "6"]}], 
     RowBox[{"80", " ", 
      SuperscriptBox["x", "7"]}]], "-", 
    FractionBox[
     RowBox[{"41563", " ", 
      SuperscriptBox["a", "6"]}], 
     RowBox[{"200", " ", 
      SuperscriptBox["x", "6"]}]], "-", 
    FractionBox[
     RowBox[{"391", " ", 
      SuperscriptBox["a", "6"]}], 
     RowBox[{"50", " ", 
      SuperscriptBox["x", "5"]}]], "+", 
    FractionBox[
     RowBox[{"253", " ", 
      SuperscriptBox["a", "6"]}], 
     RowBox[{"50", " ", 
      SuperscriptBox["x", "4"]}]], "-", 
    FractionBox[
     RowBox[{"1107", " ", 
      SuperscriptBox["a", "7"]}], 
     RowBox[{"4", " ", 
      SuperscriptBox["x", "8"]}]], "-", 
    FractionBox[
     RowBox[{"9857", " ", 
      SuperscriptBox["a", "7"]}], 
     RowBox[{"80", " ", 
      SuperscriptBox["x", "7"]}]], "+", 
    FractionBox[
     RowBox[{"2841", " ", 
      SuperscriptBox["a", "7"]}], 
     RowBox[{"40", " ", 
      SuperscriptBox["x", "6"]}]], "-", 
    FractionBox[
     RowBox[{"25", " ", 
      SuperscriptBox["a", "7"]}], 
     RowBox[{"8", " ", 
      SuperscriptBox["x", "5"]}]], "+", 
    FractionBox[
     RowBox[{"1107", " ", 
      SuperscriptBox["a", "8"]}], 
     RowBox[{"8", " ", 
      SuperscriptBox["x", "8"]}]], "+", 
    FractionBox[
     RowBox[{"443", " ", 
      SuperscriptBox["a", "8"]}], 
     RowBox[{"80", " ", 
      SuperscriptBox["x", "7"]}]], "-", 
    FractionBox[
     RowBox[{"279", " ", 
      SuperscriptBox["a", "8"]}], 
     RowBox[{"40", " ", 
      SuperscriptBox["x", "6"]}]], "-", 
    FractionBox[
     RowBox[{"123", " ", 
      SuperscriptBox["a", "9"]}], 
     RowBox[{"4", " ", 
      SuperscriptBox["x", "8"]}]], "+", 
    FractionBox[
     RowBox[{"21", " ", 
      SuperscriptBox["a", "9"]}], 
     RowBox[{"16", " ", 
      SuperscriptBox["x", "7"]}]], "+", 
    FractionBox[
     RowBox[{"41", " ", 
      SuperscriptBox["a", "10"]}], 
     RowBox[{"16", " ", 
      SuperscriptBox["x", "8"]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.929199585527467*^9, 3.9291995930699368`*^9}, 
   3.9291996452746763`*^9, {3.929199772088048*^9, 3.929199772562978*^9}, {
   3.9292000804844007`*^9, 3.929200122847755*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"5c4ce583-a11f-4784-9c10-c9ee61c2dadb"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"AA2", "[", 
    RowBox[{"x_", ",", "a_"}], "]"}], "=", 
   RowBox[{"5", "-", 
    FractionBox["72", 
     SuperscriptBox["x", "3"]], "+", 
    FractionBox["96", 
     SuperscriptBox["x", "2"]], "-", 
    FractionBox["39", "x"], "+", 
    FractionBox[
     RowBox[{"6147", " ", "a"}], 
     RowBox[{"50", " ", 
      SuperscriptBox["x", "4"]}]], "-", 
    FractionBox[
     RowBox[{"4179", " ", "a"}], 
     RowBox[{"50", " ", 
      SuperscriptBox["x", "3"]}]], "-", 
    FractionBox[
     RowBox[{"93", " ", "a"}], 
     RowBox[{"50", " ", 
      SuperscriptBox["x", "2"]}]], "+", 
    FractionBox[
     RowBox[{"5", " ", "a"}], "x"], "+", 
    FractionBox[
     RowBox[{"1131", " ", 
      SuperscriptBox["a", "2"]}], 
     RowBox[{"25", " ", 
      SuperscriptBox["x", "5"]}]], "-", 
    FractionBox[
     RowBox[{"8893", " ", 
      SuperscriptBox["a", "2"]}], 
     RowBox[{"50", " ", 
      SuperscriptBox["x", "4"]}]], "+", 
    FractionBox[
     RowBox[{"100", " ", 
      SuperscriptBox["a", "2"]}], 
     SuperscriptBox["x", "3"]], "-", 
    FractionBox[
     RowBox[{"619", " ", 
      SuperscriptBox["a", "2"]}], 
     RowBox[{"50", " ", 
      SuperscriptBox["x", "2"]}]], "-", 
    FractionBox[
     RowBox[{"7623", " ", 
      SuperscriptBox["a", "3"]}], 
     RowBox[{"40", " ", 
      SuperscriptBox["x", "6"]}]], "+", 
    FractionBox[
     RowBox[{"1151", " ", 
      SuperscriptBox["a", "3"]}], 
     RowBox[{"50", " ", 
      SuperscriptBox["x", "5"]}]], "+", 
    FractionBox[
     RowBox[{"4264", " ", 
      SuperscriptBox["a", "3"]}], 
     RowBox[{"25", " ", 
      SuperscriptBox["x", "4"]}]], "-", 
    FractionBox[
     RowBox[{"3769", " ", 
      SuperscriptBox["a", "3"]}], 
     RowBox[{"50", " ", 
      SuperscriptBox["x", "3"]}]], "+", 
    FractionBox[
     RowBox[{"15", " ", 
      SuperscriptBox["a", "3"]}], 
     RowBox[{"2", " ", 
      SuperscriptBox["x", "2"]}]], "+", 
    FractionBox[
     RowBox[{"729", " ", 
      SuperscriptBox["a", "4"]}], 
     RowBox[{"8", " ", 
      SuperscriptBox["x", "7"]}]], "+", 
    FractionBox[
     RowBox[{"127767", " ", 
      SuperscriptBox["a", "4"]}], 
     RowBox[{"200", " ", 
      SuperscriptBox["x", "6"]}]], "-", 
    FractionBox[
     RowBox[{"12718", " ", 
      SuperscriptBox["a", "4"]}], 
     RowBox[{"25", " ", 
      SuperscriptBox["x", "5"]}]], "+", 
    FractionBox[
     RowBox[{"6001", " ", 
      SuperscriptBox["a", "4"]}], 
     RowBox[{"100", " ", 
      SuperscriptBox["x", "4"]}]], "+", 
    FractionBox[
     RowBox[{"33", " ", 
      SuperscriptBox["a", "4"]}], 
     RowBox[{"2", " ", 
      SuperscriptBox["x", "3"]}]], "-", 
    FractionBox[
     RowBox[{"5", " ", 
      SuperscriptBox["a", "4"]}], 
     RowBox[{"2", " ", 
      SuperscriptBox["x", "2"]}]], "-", 
    FractionBox[
     RowBox[{"29457", " ", 
      SuperscriptBox["a", "5"]}], 
     RowBox[{"40", " ", 
      SuperscriptBox["x", "7"]}]], "-", 
    FractionBox[
     RowBox[{"1547", " ", 
      SuperscriptBox["a", "5"]}], 
     RowBox[{"50", " ", 
      SuperscriptBox["x", "6"]}]], "+", 
    FractionBox[
     RowBox[{"55751", " ", 
      SuperscriptBox["a", "5"]}], 
     RowBox[{"200", " ", 
      SuperscriptBox["x", "5"]}]], "-", 
    FractionBox[
     RowBox[{"3057", " ", 
      SuperscriptBox["a", "5"]}], 
     RowBox[{"50", " ", 
      SuperscriptBox["x", "4"]}]], "+", 
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox["a", "5"]}], 
     RowBox[{"2", " ", 
      SuperscriptBox["x", "3"]}]], "+", 
    FractionBox[
     RowBox[{"243", " ", 
      SuperscriptBox["a", "6"]}], 
     SuperscriptBox["x", "8"]], "+", 
    FractionBox[
     RowBox[{"51219", " ", 
      SuperscriptBox["a", "6"]}], 
     RowBox[{"80", " ", 
      SuperscriptBox["x", "7"]}]], "-", 
    FractionBox[
     RowBox[{"24981", " ", 
      SuperscriptBox["a", "6"]}], 
     RowBox[{"100", " ", 
      SuperscriptBox["x", "6"]}]], "-", 
    FractionBox[
     RowBox[{"2843", " ", 
      SuperscriptBox["a", "6"]}], 
     RowBox[{"100", " ", 
      SuperscriptBox["x", "5"]}]], "+", 
    FractionBox[
     RowBox[{"869", " ", 
      SuperscriptBox["a", "6"]}], 
     RowBox[{"100", " ", 
      SuperscriptBox["x", "4"]}]], "-", 
    FractionBox[
     RowBox[{"324", " ", 
      SuperscriptBox["a", "7"]}], 
     SuperscriptBox["x", "8"]], "-", 
    FractionBox[
     RowBox[{"14643", " ", 
      SuperscriptBox["a", "7"]}], 
     RowBox[{"80", " ", 
      SuperscriptBox["x", "7"]}]], "+", 
    FractionBox[
     RowBox[{"3759", " ", 
      SuperscriptBox["a", "7"]}], 
     RowBox[{"40", " ", 
      SuperscriptBox["x", "6"]}]], "-", 
    FractionBox[
     RowBox[{"25", " ", 
      SuperscriptBox["a", "7"]}], 
     RowBox[{"8", " ", 
      SuperscriptBox["x", "5"]}]], "+", 
    FractionBox[
     RowBox[{"162", " ", 
      SuperscriptBox["a", "8"]}], 
     SuperscriptBox["x", "8"]], "+", 
    FractionBox[
     RowBox[{"967", " ", 
      SuperscriptBox["a", "8"]}], 
     RowBox[{"80", " ", 
      SuperscriptBox["x", "7"]}]], "-", 
    FractionBox[
     RowBox[{"381", " ", 
      SuperscriptBox["a", "8"]}], 
     RowBox[{"40", " ", 
      SuperscriptBox["x", "6"]}]], "-", 
    FractionBox[
     RowBox[{"36", " ", 
      SuperscriptBox["a", "9"]}], 
     SuperscriptBox["x", "8"]], "+", 
    FractionBox[
     RowBox[{"21", " ", 
      SuperscriptBox["a", "9"]}], 
     RowBox[{"16", " ", 
      SuperscriptBox["x", "7"]}]], "+", 
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox["a", "10"]}], 
     SuperscriptBox["x", "8"]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.929199650368823*^9, 3.92919967290162*^9}, {
  3.9291997762710037`*^9, 3.929199777876748*^9}, {3.929200084441128*^9, 
  3.929200085229033*^9}, {3.92920012458844*^9, 3.929200161553822*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"22c3f1a1-a793-4e4b-b507-9781281fbb14"],

Cell["\<\
b. NOTE: here we use free variable a_ to replace the position of xp, because \
we want to view xp as a new variable, instead \[Lambda], to characterize the \
full sub-extremal range.\
\>", "Text",
 CellChangeTimes->{{3.929200169781931*^9, 3.929200235613282*^9}, {
  3.9292002817116747`*^9, 3.929200285362917*^9}, {3.929200599377967*^9, 
  3.929200618346822*^9}},ExpressionUUID->"91d487df-ac3c-4bc8-a06b-\
30cf9bc24adb"],

Cell["c. Check these expressions:", "Text",
 CellChangeTimes->{{3.929199682524157*^9, 3.929199690215207*^9}, {
  3.9292002835811653`*^9, 
  3.929200284121813*^9}},ExpressionUUID->"197bee61-55dc-4c81-9f01-\
c46608e32589"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"xq", "/", "x"}]}], ")"}], 
    RowBox[{"r3A1", "[", 
     RowBox[{"x", ",", "\[Lambda]"}], "]"}]}], "-", 
   RowBox[{"AA1", "[", 
    RowBox[{"x", ",", "xp"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9291996964107113`*^9, 3.9291997221883583`*^9}, {
  3.929199781126001*^9, 3.929199781242866*^9}, {3.9292002399084587`*^9, 
  3.9292002404482393`*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"4d9081e5-e523-4793-8099-8e237043f238"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.9291997228984613`*^9, {3.9291997621416597`*^9, 3.929199782490678*^9}, 
   3.929199913827462*^9, {3.929200249605358*^9, 3.92920027111017*^9}, 
   3.9292007465461693`*^9},
 CellLabel->"Out[12]=",ExpressionUUID->"1385371f-1942-4545-bb25-5bf4457ce39a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"xq", "/", "x"}]}], ")"}], 
    RowBox[{"r3A2", "[", 
     RowBox[{"x", ",", "\[Lambda]"}], "]"}]}], "-", 
   RowBox[{"AA2", "[", 
    RowBox[{"x", ",", "xp"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9291999259836483`*^9, 3.929199929724431*^9}, {
  3.929200242506338*^9, 3.929200243214192*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"f18daa4c-3086-44b1-b283-0fa243fb1ca0"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.9291999305466537`*^9, 3.929200272681053*^9, 
  3.9292007465630913`*^9},
 CellLabel->"Out[13]=",ExpressionUUID->"72794e93-2221-40e2-82f0-9fd1a3371e9e"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["2. Positivity of r^3 A_1 and r^3 A_2", "Chapter",
 CellChangeTimes->{{3.927321260184144*^9, 3.927321276471982*^9}, {
  3.929199467058489*^9, 
  3.929199472334566*^9}},ExpressionUUID->"f6bf0a75-4f33-41d5-9dbc-\
b4c298660d16"],

Cell[TextData[{
 "a. We verify r^3 A_1 and r^3 A_2 are positive in the exterior region of \
full subextremal case, this is equivalent to, positivity of AA1 and AA2 when ",
 Cell[BoxData[
  RowBox[{
   RowBox[{
    StyleBox["2",
     FontSize->13], "<", "a", "<=", "3"}], " ", "&&", " ", 
   RowBox[{"x", "\[GreaterEqual]", 
    RowBox[{"1", "+", 
     SqrtBox[
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"a", "-", "1"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"a", "-", "2"}], ")"}]}], "2"], " "}]]}]}]}]],
  ExpressionUUID->"14ebbecc-e645-46c3-856f-41a7a8b70c2d"],
 ":"
}], "Text",
 CellChangeTimes->{{3.9273213170164547`*^9, 3.927321401356461*^9}, {
   3.929199938101609*^9, 3.929199965112564*^9}, {3.9292003545191317`*^9, 
   3.929200366046884*^9}, 
   3.929200633593011*^9},ExpressionUUID->"780be88d-b08c-4041-98c2-\
cdafbe9b22c2"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"FunctionSign", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"AA1", "[", 
      RowBox[{"x", ",", "a"}], "]"}], ",", " ", 
     RowBox[{
      RowBox[{
       StyleBox["2",
        FontSize->13], "<", "a", "<=", "3"}], " ", "&&", " ", 
      RowBox[{"x", "\[GreaterEqual]", 
       RowBox[{"1", "+", 
        SqrtBox[
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{"a", "-", "1"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"a", "-", "2"}], ")"}]}], "2"], " "}]]}]}]}]}], "}"}], 
   ",", " ", 
   RowBox[{"{", 
    RowBox[{"x", ",", "a"}], "}"}]}], "]"}], "\n", 
 RowBox[{"FunctionSign", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"AA2", "[", 
      RowBox[{"x", ",", "a"}], "]"}], ",", " ", 
     RowBox[{
      RowBox[{
       StyleBox["2",
        FontSize->13], "<", "a", "<=", "3"}], " ", "&&", " ", 
      RowBox[{"x", "\[GreaterEqual]", 
       RowBox[{"1", "+", 
        SqrtBox[
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{"a", "-", "1"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"a", "-", "2"}], ")"}]}], "2"], " "}]]}]}]}]}], "}"}], 
   ",", " ", 
   RowBox[{"{", 
    RowBox[{"x", ",", "a"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.927321408899654*^9, 3.927321419337799*^9}, {
  3.9291999680420933`*^9, 3.9291999858965816`*^9}, {3.929200368238483*^9, 
  3.9292003948199053`*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"e1e75a2d-e7d6-4b84-a414-c7c0a3e7c83d"],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{3.929200396495384*^9, 3.929200648323138*^9, 
  3.929200747075027*^9},
 CellLabel->"Out[14]=",ExpressionUUID->"2955f49e-9c80-4d7f-8f4b-e16cec75d9c1"],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{3.929200396495384*^9, 3.929200648323138*^9, 
  3.929200747538682*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"ec819ace-9c67-4934-b6c4-1665c4835cd4"]
}, Open  ]],

Cell["\<\
b. Both outputs are 1, indicating the desired positivity in the given region.\
\
\>", "Text",
 CellChangeTimes->{{3.927321686667823*^9, 3.92732170896167*^9}, {
  3.929200358634989*^9, 
  3.929200360372349*^9}},ExpressionUUID->"cc70ffd8-3ae9-483d-b144-\
b4a649046b15"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1288, 954},
WindowMargins->{{-1288, Automatic}, {5, Automatic}},
FrontEndVersion->"13.1 for Mac OS X ARM (64-bit) (June 16, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"b4ab91f7-a2db-497d-ad4d-32f7d9cd1e1c"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 358, 6, 118, "Title",ExpressionUUID->"f09369b0-c53a-47bf-9342-34618807d0a7"],
Cell[941, 30, 531, 10, 58, "Text",ExpressionUUID->"313a1625-2af9-4098-9e9c-38e19df37a6d"],
Cell[CellGroupData[{
Cell[1497, 44, 173, 3, 69, "Chapter",ExpressionUUID->"df96b226-b07d-4e08-afd4-02b07c5a4fe0"],
Cell[1673, 49, 671, 17, 38, "Text",ExpressionUUID->"b06e3141-7876-4a15-b492-4f4622533130"],
Cell[2347, 68, 317, 7, 35, "Text",ExpressionUUID->"6d20fe8e-2a4a-4756-a64f-ad27d38ac5d8"],
Cell[2667, 77, 1368, 32, 87, "Input",ExpressionUUID->"64f79d44-7b1c-413f-acfc-7bbb14b0f23a"],
Cell[4038, 111, 1161, 42, 45, "Text",ExpressionUUID->"90de1ead-a826-46cf-8532-eab0c5f4aca9"],
Cell[5202, 155, 312, 6, 35, "Text",ExpressionUUID->"2396811f-73ac-477a-a69c-6f0d73a455aa"],
Cell[5517, 163, 5601, 178, 250, "Input",ExpressionUUID->"2bdfb360-639a-4415-8b96-ca06f799490a"],
Cell[11121, 343, 333, 7, 35, "Text",ExpressionUUID->"cfde3076-2a32-4b85-a7fa-b48041bab698"],
Cell[11457, 352, 1272, 35, 90, "Input",ExpressionUUID->"c8cee64c-5917-413b-9940-1983693af606"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12766, 392, 219, 4, 69, "Chapter",ExpressionUUID->"e59c51be-cee1-452c-b13d-f80103a51eb3"],
Cell[12988, 398, 290, 7, 35, "Text",ExpressionUUID->"a2a9fade-b6dc-4fe9-b869-3d45f556c2dd"],
Cell[13281, 407, 5825, 196, 149, "Input",ExpressionUUID->"5c4ce583-a11f-4784-9c10-c9ee61c2dadb"],
Cell[19109, 605, 5880, 197, 149, "Input",ExpressionUUID->"22c3f1a1-a793-4e4b-b507-9781281fbb14"],
Cell[24992, 804, 429, 8, 35, "Text",ExpressionUUID->"91d487df-ac3c-4bc8-a06b-30cf9bc24adb"],
Cell[25424, 814, 220, 4, 35, "Text",ExpressionUUID->"197bee61-55dc-4c81-9f01-c46608e32589"],
Cell[CellGroupData[{
Cell[25669, 822, 557, 14, 30, "Input",ExpressionUUID->"4d9081e5-e523-4793-8099-8e237043f238"],
Cell[26229, 838, 301, 5, 34, "Output",ExpressionUUID->"1385371f-1942-4545-bb25-5bf4457ce39a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[26567, 848, 502, 13, 30, "Input",ExpressionUUID->"f18daa4c-3086-44b1-b283-0fa243fb1ca0"],
Cell[27072, 863, 200, 3, 34, "Output",ExpressionUUID->"72794e93-2221-40e2-82f0-9fd1a3371e9e"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[27321, 872, 230, 4, 69, "Chapter",ExpressionUUID->"f6bf0a75-4f33-41d5-9dbc-b4c298660d16"],
Cell[27554, 878, 900, 25, 44, "Text",ExpressionUUID->"780be88d-b08c-4041-98c2-cdafbe9b22c2"],
Cell[CellGroupData[{
Cell[28479, 907, 1599, 50, 104, "Input",ExpressionUUID->"e1e75a2d-e7d6-4b84-a414-c7c0a3e7c83d"],
Cell[30081, 959, 196, 3, 34, "Output",ExpressionUUID->"2955f49e-9c80-4d7f-8f4b-e16cec75d9c1"],
Cell[30280, 964, 196, 3, 34, "Output",ExpressionUUID->"ec819ace-9c67-4934-b6c4-1665c4835cd4"]
}, Open  ]],
Cell[30491, 970, 277, 7, 35, "Text",ExpressionUUID->"cc70ffd8-3ae9-483d-b144-b4a649046b15"]
}, Open  ]]
}, Open  ]]
}
]
*)


